Lorentzian Coxeter systems and Boyd-Maxwell ball packings

In the recent study of infinite root systems, fractal patterns of ball packings were observed while visualizing roots in affine space. In this paper, we show that the observed fractals are exactly the ball packings described by Boyd and Maxwell. This correspondence is a corollary of a more fundamental result: Given a geometric representation of a Coxeter group in a Lorentz space, the set of limit directions of weights equals the set of limit roots. Additionally, we use Coxeter complexes to describe tangency graphs of the corresponding Boyd--Maxwell ball packings. Finally, we enumerate all the Coxeter systems that generate Boyd-Maxwell ball packings.

==> Visualize/Visualize.sage <==
from sage.interfaces.gap3 import GAP3Element
gap3.load_package("chevie")

def B(g): # bilinear form from graph
    d=g.order()
    m=matrix(SR,d)
    for i in range(d):
        m[i,i]=1
    for u,v,l in g.edge_iterator():
        if l<0:
            m[v,u]=m[u,v]=l
        else:
            m[v,u]=m[u,v]=-cos(pi/l)
    return m

def M(g): # Coxeter matrix for GAP
    d=g.order()
    m=matrix(SR,d)
    for i in range(d):
        for j in range(d):
            m[i,j]=2
            if i==j:
                m[i,i]=1
    for u,v,l in g.edge_iterator():
            m[v,u]=m[u,v]=l
    return m
    
def normalize(vec):
    n=vec.inner_product(vec)
    if n>0:
        return(vec/sqrt(n))
    
def W(g): # Coxeter group from GAP
    gap3.RequirePackage('"chevie"')
    gap_M=gap3('['+M(G).str().replace('\n',',').replace(' ',',')+']')
    return gap_M.CoxeterGroupByCoxeterMatrix()
    
def Inverse(cc,i):
    s=matrix.identity(SR,cc.nrows())
    s[:,i]=s.column(i)-2*B(G).column(i)
    return s*cc
    
def Ball(cc0,word):
    cc=cc0
    for lett in word:
        cc=Inverse(cc,lett-1) # word comes from GAP, which count from 1 instead of 0
        
    # Calculate the orthogonal sphere
    i=word[-1]-1
    Bt=B(G).delete_columns([i]).delete_rows([i])
    cc=cc.delete_rows([i])
    Coord=[cc.column(0)*Bt.inverse()*cc.column(i) for i in range(cc.nrows())]
    Coord[0]=sqrt(-Coord[0])
    for i in range(1,len(Coord)):
        Coord[i]=-Coord[i]/Coord[0]
    #print Coord 
    return Coord
    
def Cluster(cc0,depth):
    cluster=[]        
    for dep in range(depth):
        Words=gap3.CoxeterWords(W(G),dep+1).sage()
        for w in Words:
            ball=Ball(cc0,list(w))
            if ball not in cluster:
                cluster.append(Ball(cc0,list(w)))
    return cluster
    
def Output(cluster):
    Pic=point3d((0,0,0))
    for ball in cluster:
        radius=1/ball[0]
        center=vector(ball[1:])*radius
        center=vector([real(x) for x in center])
        print center.n(),radius.n()
        Pic=Pic+sphere(center.change_ring(RDF),size=radius)
    Pic.show(aspect_ratio=1,frame=false)

#Coxeter diagram
#G=Graph([(0,1,3),(0,2,3),(0,3,3),(0,4,3),(1,2,3),(1,3,3),(1,4,3),(2,3,3),(2,4,3),(3,4,3)])
G=Graph([(0,1,4),(1,2,4),(2,3,4),(3,4,4),(4,0,4)])

#curvature-center matrix, the order is important !
#CC0=matrix([[0,0,sqrt(3)/2,1/2],[0,0,-sqrt(3)/2,1/2],[0,0,0,-1],[1,sqrt(3),0,0],[1,0,0,0]])
a=sqrt(1+sqrt(2))
CC0=matrix([[0,-1,0,0],[0,sqrt(1/2),sqrt(1/2),0],[0,0,-1,0],[sqrt(1/2),0,sqrt(1/2),0],[sqrt(1/2),sqrt(1/2),0,a]])

Q=B(G).inverse()
#print (CC0.transpose()*Q*CC0).n()

packing=Cluster(CC0,4)

for i in range(3):
    Bt=B(G).delete_columns([i]).delete_rows([i])
    cc=CC0.delete_rows([i])
    Coord=[cc.column(0)*Bt.inverse()*cc.column(i) for i in range(cc.nrows())]
    Coord[0]=sqrt(-Coord[0])
    for i in range(1,len(Coord)):
        Coord[i]=-Coord[i]/Coord[0]
    packing.append(Coord)

Output(packing)

